Epipolar Attention Field Transformers for Bird's Eye View Semantic Segmentation

Spatial understanding of the semantics of the surroundings is a key capability needed by autonomous cars to enable safe driving decisions. Recently, purely vision-based solutions have gained increasing research interest. In particular, approaches extracting a bird's eye view (BEV) from multiple cameras have demonstrated great performance for spatial understanding. This paper addresses the dependency on learned positional encodings to correlate image and BEV feature map elements for transformer-based methods. We propose leveraging epipolar geometric constraints to model the relationship between cameras and the BEV by Epipolar Attention Fields. They are incorporated into the attention mechanism as a novel attribution term, serving as an alternative to learned positional encodings. Experiments show that our method EAFormer outperforms previous BEV approaches by 2% mIoU for map semantic segmentation and exhibits superior generalization capabilities compared to implicitly learning the camera configuration.

==> certificate/doc.py <==
def certificate(data):
    return (
        """\\documentclass{subfiles} \n
%---------------------------------------------------------------------------------------- \n
 \n
\\begin{document} \n
 \n
%---------------------------------------------------------------------------------------- \n
%	FIRST PAGE HEADER \n
%---------------------------------------------------------------------------------------- \n
\\onecolumn \n
 \n
~\\bigskip\\bigskip\\bigskip\\bigskip % Vertical whitespace \n
 \n
	\\section*{ \\LARGE{Certificate of Reproducibility} }\\vspace*{1cm}\\Large{ \n
	The authors of this publication declare that:} \n
 \n
	\\vspace{5pt} \n
	\\begin{enumerate} \n
		\\setlength{\\itemsep}{10pt} \n
        \\item The software related to this publication is distributed in the hope that it will be useful, support open research, and simplify the reproducability of the results but it comes without any warranty and without even the implied warranty of merchantability or fitness for a particular purpose.
  \\item \\textit{"""
        + data["main_developer"]
        + """} primarily developed the implementation related to this paper. This was done on  """
        + data["os"]
        + """.\n
	\\item \\textit{"""
        + data["code_inspected_by"]
        + """} verified that the code can be executed on a machine that follows the software specification given in the Git repository available at: \\\\ 
\\begin{center} \n
  \\url{"""
        + data["url_repo"]
        + """} \\end{center} \n \n \n
 \\item \\textit{"""
        + data["results_verified_by"]
        + """} verified that the experimental results presented in this publication can be reproduced using the implementation used at submission, which is labeled with a tag in the Git repository and can be retrieved using the command:\\\\ \n
%[language=bash] \n
\\begin{center} \n
  \\verb|git checkout """
        + data["git_tag_results"]
        + """| \n
\\end{center} \n
\\end{enumerate} \n
\\twocolumn \n
\\end{document}"""
    )


==> certificate/generate_certificate.py <==
#!/bin/python
import yaml
import os
from doc import certificate

__KEYS__ = [
    "main_developer",
    "code_inspected_by",
    "url_repo",
    "git_tag_results",
    "results_verified_by",
    "os",
]


def empty(string):
    return string is None


if __name__ == "__main__":
    __PATH__ = os.path.dirname(os.path.abspath(__file__))
    data_path = os.path.join(__PATH__, "data.yaml")
    output_path = os.path.join(__PATH__, "certificate.tex")
    stream = open(data_path, "r")
    certificate_data = yaml.safe_load(stream)
    is_data_empty = False
    for x in certificate_data.values():
        is_data_empty = is_data_empty or empty(x)
    we_have_all_keys = True
    for x in __KEYS__:
        if x not in certificate_data.keys():
            we_have_all_keys = False

    if not we_have_all_keys:
        raise RuntimeError(
            "You modified the keys into the data.yaml file, copy paste the original from ipb gitlab"
        )

    if is_data_empty:
        raise RuntimeError(
            "You need to fill the certificate data in certificate/data.yaml"
        )
    with open(output_path, "w") as f:
        f.write(certificate(certificate_data))

